Gravitation: from Newton to Einstein

This document gathers the notes of a 30-hour review course on gravitation, which I delivered in January 2018 and January 2019 at the African Institute for Mathematical Sciences of Cameroon (AIMS-Cameroon). Its main goal is to propose a big picture of gravitation, where Einstein's relativity arises as a natural increment to Newton's theory. It is designed for bachelor/master students who do not necessarily have prior knowledge about relativity. The students are nevertheless expected to be familiar with the fundamentals of Newton's mechanics and gravitation, for the first chapter to be a mere reformulation of known concepts. The second chapter then introduces special and general relativity at the same time, while the third chapter explores concrete manifestations of relativistic gravitation, notably gravitational waves and black holes. Each section corresponds, on average, to slightly more than a 2-hour black-board lecture. The numerous exercises must be considered part of the course itself; they are intended to stimulate active reading.

==> chapter_3/Gravitational_waves.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook aims to generate illustrations for the tidal forces created by gravitatational waves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "import numpy as np\n",
    "#from scipy import special\n",
    "#from scipy.optimize import root\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Use TeX\n",
    "from matplotlib import rc\n",
    "rc('text', usetex=True)\n",
    "rc('font', family='serif')\n",
    "matplotlib.rcParams.update({'font.size': 12})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# tidal field of a gravitational wave\n",
    "def tidal_GW(t, x, y, hplus=1, hcross=0, omega=2*np.pi):\n",
    "    Fx = omega**2*((hplus*x + hcross*y)*np.exp(-1j*omega*t)).real\n",
    "    Fy = omega**2*((-hplus*y + hcross*x)*np.exp(-1j*omega*t)).real\n",
    "    return np.array((Fx, Fy))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# an example of force field\n",
    "t=1/8\n",
    "x, y = np.meshgrid(np.arange(-10, 11, 2), np.arange(-10, 11, 2))\n",
    "\n",
    "force = tidal_GW(t, x, y, hplus=0.005, hcross=1j*0.005, omega=2*np.pi)\n",
    "Fx, Fy = force[0,:], force[1,:]\n",
    "\n",
    "plt.figure(figsize=(4,4))\n",
    "plt.axis([-11, 11, -11, 11])\n",
    "plt.xlabel(r'$X$ (m)')\n",
    "plt.ylabel(r'$Y$ (m)')\n",
    "plt.title(r'$t={}$'.format(t))\n",
    "plt.quiver(x, y, Fx, Fy, pivot='mid', angles='xy', scale_units='xy', scale=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# displacement of a ring of particles\n",
    "t=0\n",
    "N = 12\n",
    "pos0 = [(np.cos(theta), np.sin(theta)) \n",
    "             for theta in np.linspace(0, 2*np.pi, N, endpoint=False)]\n",
    "pos0 = np.array(pos0)\n",
    "\n",
    "omega0 = 2*np.pi\n",
    "pos = np.array([np.array((x,y))\n",
    "            - tidal_GW(t, x, y, hplus=0.2, hcross=0, omega=omega0)/omega0**2\n",
    "          for x,y in pos0])\n",
    "\n",
    "plt.figure(figsize=(4,4))\n",
    "plt.plot(pos[:,0], pos[:,1], 'o')\n",
    "plt.title(r'$t={}$'.format(t))\n",
    "#plt.axis([-1.1, 1.1, -1.1, 1.1])\n",
    "plt.gca().set_aspect('equal')\n",
    "plt.axis('off');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot both the force and the particle positions at 8 different times\n",
    "fig, subfigs = plt.subplots(2, 4, sharex = True, sharey = True, figsize=(10,6))\n",
    "times = ['T/4', '3T/8', 'T/2', '5T/8', '3T/4', '7T/8', 'T', '9T/8']\n",
    "omega0 = 2*np.pi # measure times in units of the period\n",
    "\n",
    "for m, time in enumerate(times):\n",
    "    # put the first four on the first line, and the last four\n",
    "    # in the second line\n",
    "    sub = subfigs[m//4,m%4]\n",
    "    t = (m+2)/8\n",
    "    \n",
    "    # Canvas: the forces\n",
    "    x, y = np.meshgrid(np.linspace(-1,1,10), np.linspace(-1,1,10))\n",
    "    force = tidal_GW(t, x, y, hplus=0.005, hcross=0, omega=omega0)\n",
    "    Fx, Fy = force[0,:], force[1,:]\n",
    "    sub.axis([-1.1, 1.1, -1.1, 1.2])\n",
    "    sub.quiver(x, y, Fx, Fy, pivot='mid', angles='xy', scale_units='xy', scale=1);\n",
    "    # here we set the arrows to scale like the grid\n",
    "    \n",
    "    # Add the particles\n",
    "    N = 12 # number of particles\n",
    "    pos0 = [(np.cos(theta), np.sin(theta)) \n",
    "             for theta in np.linspace(0, 2*np.pi, N, endpoint=False)]\n",
    "    pos0 = 0.8*np.array(pos0)\n",
    "    # now displace them\n",
    "    pos = np.array([np.array((x,y))\n",
    "                    - tidal_GW(t, x, y, hplus=0.3, hcross=0, omega=omega0)/omega0**2\n",
    "                      for x,y in pos0])\n",
    "    sub.plot(pos[:,0], pos[:,1], 'ko')\n",
    "    \n",
    "    # Cosmetics\n",
    "    sub.set_aspect('equal')\n",
    "    sub.axis('off');\n",
    "    sub.set_title(r'$\\tau={}$'.format(time));\n",
    "    fig.savefig('GW_plus.pdf', transparent=True, bbox_inches='tight');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Same thing with the 'cross' polarisation\n",
    "fig, subfigs = plt.subplots(2, 4, sharex = True, sharey = True, figsize=(10,6))\n",
    "times = ['T/4', '3T/8', 'T/2', '5T/8', '3T/4', '7T/8', 'T', '9T/8']\n",
    "omega0 = 2*np.pi # measure times in units of the period\n",
    "\n",
    "for m, time in enumerate(times):\n",
    "    # put the first four on the first line, and the last four\n",
    "    # in the second line\n",
    "    sub = subfigs[m//4,m%4]\n",
    "    t = (m+2)/8\n",
    "    \n",
    "    # Canvas: the forces\n",
    "    x, y = np.meshgrid(np.linspace(-1,1,10), np.linspace(-1,1,10))\n",
    "    force = tidal_GW(t, x, y, hplus=0, hcross=0.005, omega=omega0)\n",
    "    Fx, Fy = force[0,:], force[1,:]\n",
    "    sub.axis([-1.1, 1.1, -1.1, 1.2])\n",
    "    sub.quiver(x, y, Fx, Fy, pivot='mid', angles='xy', scale_units='xy', scale=1);\n",
    "    # here we set the arrows to scale like the grid\n",
    "    \n",
    "    # Add the particles\n",
    "    N = 12 # number of particles\n",
    "    pos0 = [(np.cos(theta), np.sin(theta)) \n",
    "             for theta in np.linspace(0, 2*np.pi, N, endpoint=False)]\n",
    "    pos0 = 0.8*np.array(positions)\n",
    "    # now displace them\n",
    "    pos = np.array([np.array((x,y))\n",
    "                    - tidal_GW(t, x, y, hplus=0, hcross=0.3, omega=omega0)/omega0**2\n",
    "                      for x,y in pos0])\n",
    "    sub.plot(pos[:,0], pos[:,1], 'ko')\n",
    "    \n",
    "    # Cosmetics\n",
    "    sub.set_aspect('equal')\n",
    "    sub.axis('off');\n",
    "    sub.set_title(r'$\\tau={}$'.format(time));\n",
    "    fig.savefig('GW_cross.pdf', transparent=True, bbox_inches='tight');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Same thing with the circular polarisation\n",
    "fig, subfigs = plt.subplots(2, 4, sharex = True, sharey = True, figsize=(10,6))\n",
    "times = ['T/4', '3T/8', 'T/2', '5T/8', '3T/4', '7T/8', 'T', '9T/8']\n",
    "omega0 = 2*np.pi # measure times in units of the period\n",
    "\n",
    "for m, time in enumerate(times):\n",
    "    # put the first four on the first line, and the last four\n",
    "    # in the second line\n",
    "    sub = subfigs[m//4,m%4]\n",
    "    t = (m+2)/8\n",
    "    \n",
    "    # Canvas: the forces\n",
    "    x, y = np.meshgrid(np.linspace(-1,1,10), np.linspace(-1,1,10))\n",
    "    force = tidal_GW(t, x, y, hplus=0.005, hcross=0.005*1j, omega=omega0)\n",
    "    Fx, Fy = force[0,:], force[1,:]\n",
    "    sub.axis([-1.1, 1.1, -1.1, 1.2])\n",
    "    sub.quiver(x, y, Fx, Fy, pivot='mid', angles='xy', scale_units='xy', scale=1);\n",
    "    # here we set the arrows to scale like the grid\n",
    "    \n",
    "    # Add the particles\n",
    "    N = 12 # number of particles\n",
    "    pos0 = [(np.cos(theta), np.sin(theta)) \n",
    "             for theta in np.linspace(0, 2*np.pi, N, endpoint=False)]\n",
    "    pos0 = 0.8*np.array(positions)\n",
    "    # now displace them\n",
    "    pos = np.array([np.array((x,y))\n",
    "                    - tidal_GW(t, x, y, hplus=0.3, hcross=0.3*1j, omega=omega0)/omega0**2\n",
    "                      for x,y in pos0])\n",
    "    sub.plot(pos[:,0], pos[:,1], 'ko')\n",
    "    \n",
    "    # Cosmetics\n",
    "    sub.set_aspect('equal')\n",
    "    sub.axis('off');\n",
    "    sub.set_title(r'$\\tau={}$'.format(time));\n",
    "    #fig.savefig('GW_circular.pdf', transparent=True, bbox_inches='tight');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> chapter_3/effective_potential.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "from matplotlib import pyplot as plt\n",
    "# Use TeX\n",
    "from matplotlib import rc\n",
    "rc('text', usetex=True)\n",
    "rc('font', family='serif')\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "Veff = lambda r,L,eps : (1-1/r)*(L**2/r**2-eps)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r = np.logspace(-1,3,1000)\n",
    "\n",
    "for i,L in enumerate([0.1,np.sqrt(3),5,8]):\n",
    "    prop_cycle = plt.rcParams['axes.prop_cycle']\n",
    "    colors = prop_cycle.by_key()['color']\n",
    "    color = colors[i]\n",
    "    V = Veff(r,L,-1)\n",
    "    # labels\n",
    "    if L==np.sqrt(3):\n",
    "        label='\\sqrt{3}'\n",
    "    else:\n",
    "        label=L\n",
    "    # plot the potential\n",
    "    plt.semilogx(r, V, label=r'$L={0}\\,{1}$'.format(label,r'r_{\\rm S}'))\n",
    "    # plot the radial orbits if they exist\n",
    "    if L>np.sqrt(3):\n",
    "        rminus, rplus = L*(L-np.sqrt(L**2-3)), L*(L+np.sqrt(L**2-3))\n",
    "        Vminus, Vplus = Veff(rminus,L,-1), Veff(rplus,L,-1)\n",
    "        plt.scatter([rminus, rplus], [Vminus, Vplus], c=color)\n",
    "    elif L==np.sqrt(3):\n",
    "            rISCO = L**2\n",
    "            VISCO = Veff(rISCO,L,-1)\n",
    "            plt.scatter([rISCO], [VISCO], c=color)\n",
    "\n",
    "# position of the ISCO\n",
    "plt.plot([3,3], [-5.5,5.5], \"k--\")\n",
    "plt.text(2.3, -3.5, \"ISCO\", rotation=90.,\n",
    "         ha=\"center\", va=\"center\")\n",
    "            \n",
    "plt.xlim([0.1,200]);\n",
    "plt.ylim([-5.5,5.5]);\n",
    "plt.ylabel(r'$V_{\\rm eff}(r)$')\n",
    "plt.xlabel(r'$r/r_{\\rm S}$');\n",
    "plt.legend(frameon=False);\n",
    "plt.savefig('V_eff_massive.pdf', transparent=True, bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r = np.logspace(-1,2.5,1000)\n",
    "\n",
    "for i,L in enumerate([0.1,np.sqrt(3),5,8]):\n",
    "    V = Veff(r,L,0)\n",
    "    # labels\n",
    "    if L==np.sqrt(3):\n",
    "        label='\\sqrt{3}'\n",
    "    else:\n",
    "        label=L\n",
    "    # plot the potential\n",
    "    plt.semilogx(r, V, label=r'$L={0}\\,{1}$'.format(label,r'r_{\\rm S}'))\n",
    "            \n",
    "plt.ylim([0.5,200]);\n",
    "plt.ylim([-5.5,5.5]);\n",
    "plt.ylabel(r'$V_{\\rm eff}(r)$')\n",
    "plt.xlabel(r'$r/r_{\\rm S}$');\n",
    "plt.legend(frameon=False);\n",
    "#plt.savefig('V_eff_photon.pdf', transparent=True, bbox_inches='tight', pad_inches=0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

